Design of a six wheel suspension and a three-axis linear actuation mechanism for a laser weeding robot

Mobile robots are increasingly utilized in agriculture to automate labor-intensive tasks such as weeding, sowing, harvesting and soil analysis. Recently, agricultural robots have been developed to detect and remove weeds using mechanical tools or precise herbicide sprays. Mechanical weeding is inefficient over large fields, and herbicides harm the soil ecosystem. Laser weeding with mobile robots has emerged as a sustainable alternative in precision farming. In this paper, we present an autonomous weeding robot that uses controlled exposure to a low energy laser beam for weed removal. The proposed robot is six-wheeled with a novel double four-bar suspension for higher stability. The laser is guided towards the detected weeds by a three-dimensional linear actuation mechanism. Field tests have demonstrated the robot's capability to navigate agricultural terrains effectively by overcoming obstacles up to 15 cm in height. At an optimal speed of 42.5 cm/s, the robot achieves a weed detection rate of 86.2\% and operating time of 87 seconds per meter. The laser actuation mechanism maintains a minimal mean positional error of 1.54 mm, combined with a high hit rate of 97\%, ensuring effective and accurate weed removal. This combination of speed, accuracy, and efficiency highlights the robot's potential for significantly enhancing precision farming practices.

==> CODES/contour.cpp <==
#include <opencv2/opencv.hpp>
#include <iostream>
#include <vector>
#include <algorithm>
#include <fstream>

using namespace cv;
using namespace std;

int main() {
Mat coloredImage = imread("w1a.jpg");
    if (coloredImage.empty()) {
        cout << "Could not open or find the colored image" << endl;
        return -1;
    }

    // Load the image in grayscale mode
    Mat image = imread("w6a.jpg", IMREAD_GRAYSCALE);

    if (image.empty()) {
        cout << "Could not open or find the image" << endl;
        return -1;
    }

    // Find contours
    vector<vector<Point>> contours;
    vector<Vec4i> hierarchy;
    findContours(image, contours, hierarchy, RETR_EXTERNAL, CHAIN_APPROX_SIMPLE);

    // Print the total number of contours detected
    cout << "Total number of contours detected: " << contours.size() << endl;

    // Vector to store contour areas along with their indices
    vector<pair<double, int>> contourAreas;

    // Calculate the area of each contour
    for (size_t i = 0; i < contours.size(); ++i) {
        double area = contourArea(contours[i]);
        contourAreas.push_back(make_pair(area, i));
    }

    // Sort the contour areas in descending order
    sort(contourAreas.begin(), contourAreas.end(), greater<pair<double, int>>());

    // Write the sorted areas to a text file
    ofstream outFile("contour_areas.txt");
    if (!outFile) {
        cout << "Could not open the file to write the contour areas" << endl;
        return -1;
    }

    for (const auto& contourArea : contourAreas) {
        outFile << "Contour index: " << contourArea.second << " - Area: " << contourArea.first << endl;
    }
    outFile.close();
    cout << "Contour areas saved successfully to contour_areas.txt" << endl;

    // Create two new grayscale images to draw contours on
    Mat contourImage = Mat::zeros(image.size(), CV_8UC1);
    Mat contourWithCentroidsImage = Mat::zeros(image.size(), CV_8UC1);

    // Counter for the number of contours drawn
    int contoursDrawn = 0;

    // Draw only the contours with area between 100 and 1000 on the new grayscale images
    for (size_t i = 0; i < contours.size(); ++i) {
        double area = contourArea(contours[i]);
        if (area >= 100 && area <= 3000) {
            drawContours(contourImage, contours, i, Scalar(255), FILLED);
            drawContours(contourWithCentroidsImage, contours, i, Scalar(255), FILLED);
            drawContours(coloredImage, contours, i, Scalar(0, 0, 255), FILLED);

            // Calculate the centroid of the contour
            Moments m = moments(contours[i]);
            Point2f centroid(m.m10 / m.m00, m.m01 / m.m00);

            // Draw the centroid as a black point
            circle(contourWithCentroidsImage, centroid, 3, Scalar(0, 0, 255), -1); // Red fill
            circle(contourWithCentroidsImage, centroid, 3, Scalar(0, 0, 255), 1); // Red edge

            contoursDrawn++;
        }
    }

    // Print the number of contours drawn
    cout << "Number of contours drawn with area between 100 and 1000: " << contoursDrawn << endl;

    // Save the images with contours and contours with centroids
    string contourOutputPath = "w7a.jpg";
    string contourWithCentroidsOutputPath = "w8a.jpg";

    bool isContourImageSuccess = imwrite(contourOutputPath, contourImage);
    bool isContourWithCentroidsImageSuccess = imwrite(contourWithCentroidsOutputPath, contourWithCentroidsImage);
    string outputPath3 = "w9a.jpg";
    bool isSuccess = imwrite(outputPath3, coloredImage);

    if (isContourImageSuccess) {
        cout << "Contours image saved successfully at " << contourOutputPath << endl;
    } else {
        cout << "Failed to save the contours image" << endl;
        return -1;
    }

    if (isContourWithCentroidsImageSuccess) {
        cout << "Contours image with centroids saved successfully at " << contourWithCentroidsOutputPath << endl;
    } else {
        cout << "Failed to save the contours image with centroids" << endl;
        return -1;
    }

    // Display the original image and the contour images
    namedWindow("Original Image", WINDOW_NORMAL);
    imshow("Original Image", image);

    namedWindow("Contours Image", WINDOW_NORMAL);
    imshow("Contours Image", contourImage);

    namedWindow("Contours Image with Centroids", WINDOW_NORMAL);
    imshow("Contours Image with Centroids", contourWithCentroidsImage);

    // Wait indefinitely until the user presses a key
    waitKey(0);

    return 0;
}



==> CODES/dilation.cpp <==
#include <opencv2/opencv.hpp>
#include <iostream>

using namespace cv;
using namespace std;

int main() {
    // Load the image
    Mat image = imread("w4a.jpg", IMREAD_GRAYSCALE);

    if (image.empty()) {
        cout << "Could not open or find the image" << endl;
        return -1;
    }

    // Dilate the edges
    Mat imgDil,imgEro;
    
    Mat kernel = getStructuringElement(MORPH_RECT, Size(2, 2));
    dilate(image, imgDil, kernel);
    
   Mat kernel2 = getStructuringElement(MORPH_RECT, Size(4, 4));
    erode(imgDil, imgEro, kernel);

    
    

    // Save the dilated edge-detected image
    string outputPath = "w5a.jpg";
    bool isSuccess = imwrite(outputPath, imgDil);
    
    string outputPath2 = "w6a.jpg";
    bool isSuccess2 = imwrite(outputPath2, imgEro);

    if (isSuccess) {
        cout << "Dilated edge-detected image saved successfully at " << outputPath << endl;
    } else {
        cout << "Failed to save the dilated edge-detected image" << endl;
        return -1;
    }

    // Display the original, edge-detected, and dilated edge-detected images
    namedWindow("Original Image", WINDOW_NORMAL);
    imshow("Original Image", image);

    namedWindow("Dilated Edge-detected Image", WINDOW_NORMAL);
    imshow("Dilated Edge-detected Image", imgDil);
    
    namedWindow("Eroded Edge-detected Image", WINDOW_NORMAL);
    imshow("Eroded Edge-detected Image", imgEro);

    // Wait indefinitely until the user presses a key
    waitKey(0);

    return 0;
}




==> CODES/drawcontour.cpp <==
#include <opencv2/opencv.hpp>
#include <iostream>
#include <vector>
#include <algorithm>
#include <fstream>

using namespace cv;
using namespace std;

int main() {
    // Load the black and white image
    Mat bwImage = imread("w7a.jpg", IMREAD_GRAYSCALE);
    if (bwImage.empty()) {
        cout << "Could not open or find the black and white image" << endl;
        return -1;
    }

    // Load the colored image
    Mat coloredImage = imread("w1a.jpg");
    if (coloredImage.empty()) {
        cout << "Could not open or find the colored image" << endl;
        return -1;
    }

    // Find contours in the black and white image
    vector<vector<Point>> contours;
    vector<Vec4i> hierarchy;
    findContours(bwImage, contours, hierarchy, RETR_EXTERNAL, CHAIN_APPROX_SIMPLE);

    // Display the total number of contours detected
    cout << "Total number of contours detected: " << contours.size() << endl;

    // Create a copy of the black and white image for drawing centroids
    Mat bwImageWithCentroids = bwImage.clone();
    cvtColor(bwImageWithCentroids, bwImageWithCentroids, COLOR_GRAY2BGR);

    // Create a copy of the colored image for drawing contours and centroids
    Mat coloredImageWithContours = coloredImage.clone();

    // Vector to store contour areas along with their indices
    vector<pair<double, int>> contourAreas;
    int drawn=0;
    // Iterate through each contour to find areas and centroids
    for (size_t i = 0; i < contours.size(); ++i) {
        const auto& contour = contours[i];
        double area = contourArea(contour);
        contourAreas.push_back(make_pair(area, i));
        if(area>32){
        drawn++;
        // Compute the centroid of the contour
        Moments m = moments(contour);
        Point2f centroid(m.m10 / m.m00, m.m01 / m.m00);

        // Draw the centroid as a red filled circle on the bwImageWithCentroids
        circle(bwImageWithCentroids, centroid, 3, Scalar(0), FILLED); // Red fill

        // Draw the contour filled with red on the colored image
        drawContours(coloredImageWithContours, vector<vector<Point>>{contour}, -1, Scalar(0, 0, 255), 2);



        // Calculate the area of the contour
    }    
    }
    cout<<"drawn "<<drawn<<endl;
    // Sort the contour areas in descending order
    sort(contourAreas.begin(), contourAreas.end(), greater<pair<double, int>>());

    // Open the file to save contour areas
    ofstream outFile("contourswitharea2.txt");
    if (!outFile) {
        cout << "Could not open the file to write the contour areas" << endl;
        return -1;
    }


    for (const auto& contourArea : contourAreas) {
        outFile << "Contour index: " << contourArea.second << " - Area: " << contourArea.first << endl;
    }
    outFile.close();
    cout << "Contour areas saved successfully to contourswitharea2.txt" << endl;

    // Save the resulting images
    string bwOutputPath = "w8a.jpg";
    string coloredOutputPath = "w9a.jpg";
    bool isBWSuccess = imwrite(bwOutputPath, bwImageWithCentroids);
    bool isColoredSuccess = imwrite(coloredOutputPath, coloredImageWithContours);

    if (isBWSuccess && isColoredSuccess) {
        cout << "Black and white image with centroids saved successfully at " << bwOutputPath << endl;
        cout << "Colored image with contours and centroids saved successfully at " << coloredOutputPath << endl;
    } else {
        cout << "Failed to save the images" << endl;
        return -1;
    }

    // Display the images
    namedWindow("Black and White Image with Centroids", WINDOW_NORMAL);
    imshow("Black and White Image with Centroids", bwImageWithCentroids);

    namedWindow("Colored Image with Contours and Centroids", WINDOW_NORMAL);
    imshow("Colored Image with Contours and Centroids", coloredImageWithContours);

    waitKey(0);

    return 0;
}



==> CODES/edge.cpp <==
#include <opencv2/opencv.hpp>
#include <iostream>

using namespace cv;
using namespace std;

int main() {
    // Load the image
    Mat image = imread("r3b.jpg", IMREAD_GRAYSCALE);

    if (image.empty()) {
        cout << "Could not open or find the image" << endl;
        return -1;
    }

    // Apply Gaussian blur to reduce noise and improve edge detection
    Mat blurredImage;
    GaussianBlur(image, blurredImage, Size(3, 3), 2,0);

    // Apply Canny edge detection
    Mat edges;
    double lowerThreshold = 25; // Lower threshold for hysteresis procedure
    double upperThreshold = 75; // Upper threshold for hysteresis procedure
    Canny(blurredImage, edges, lowerThreshold, upperThreshold);

    // Save the edge-detected image
    string outputPath = "r3c.jpg";
    bool isSuccess = imwrite(outputPath, edges);

    if (isSuccess) {
        cout << "Edge-detected image saved successfully at " << outputPath << endl;
    } else {
        cout << "Failed to save the edge-detected image" << endl;
        return -1;
    }

    // Display the original and edge-detected images
    namedWindow("Original Image", WINDOW_NORMAL);
    imshow("Original Image", image);

    namedWindow("Edge-detected Image", WINDOW_NORMAL);
    imshow("Edge-detected Image", edges);

    // Wait indefinitely until the user presses a key
    waitKey(0);

    return 0;
}

//  g++ -o edge edge.cpp `pkg-config --cflags --libs opencv4` 



==> CODES/gaussianblur.cpp <==
#include <opencv2/opencv.hpp>
#include <iostream>

using namespace cv;
using namespace std;

int main() {
    // Load the image
    Mat image = imread("w2a.jpg", IMREAD_GRAYSCALE);

    if (image.empty()) {
        cout << "Could not open or find the image" << endl;
        return -1;
    }

    // Apply Gaussian blur
    Mat blurredImage;
    int kernelSize = 3; // Kernel size should be odd and positive
    double sigmaX = 3.5; // Standard deviation in X direction
    GaussianBlur(image, blurredImage, Size(kernelSize, kernelSize), sigmaX,0);

    // Save the blurred image
    string outputPath = "w3a.jpg";
    bool isSuccess = imwrite(outputPath, blurredImage);

    if (isSuccess) {
        cout << "Blurred image saved successfully at " << outputPath << endl;
    } else {
        cout << "Failed to save the blurred image" << endl;
        return -1;
    }

    // Display the original and blurred images
    namedWindow("Original Image", WINDOW_NORMAL);
    imshow("Original Image", image);

    namedWindow("Blurred Image", WINDOW_NORMAL);
    imshow("Blurred Image", blurredImage);

    // Wait indefinitely until the user presses a key
    waitKey(0);

    return 0;
}

 //  g++ -o gaussianblur gaussianblur.cpp `pkg-config --cflags --libs opencv4` 




==> CODES/hough.cpp <==
#include <opencv2/opencv.hpp>
#include <vector>
#include <fstream>

using namespace cv;
using namespace std;

int main() {
    // Load the edge detected image
    Mat edgeDetectedImage = imread("r3c.jpg", IMREAD_GRAYSCALE);

    if (edgeDetectedImage.empty()) {
        cout << "Could not open or find the image" << endl;
        return -1;
    }
   Mat rgbImage;
   cvtColor(edgeDetectedImage, rgbImage, cv::COLOR_GRAY2BGR);


    // Detect lines using Hough Line Transform
    vector<Vec2f> lines;
    HoughLines(edgeDetectedImage, lines, 1, CV_PI / 180, 375);
    cout << "Total number of lines detected: " << lines.size() << endl;
    // Variables to store the positions of the lines
    vector<Point> points;

    // Open the file to save the points
    ofstream file("points.txt");

    if (!file.is_open()) {
        cout << "Could not open the file to write the points" << endl;
        return -1;
    }

    // Draw the lines and store the middle points
    for (size_t i = 0; i < lines.size(); i++) {
        float rho = lines[i][0];
        float theta = lines[i][1];
        Point pt1, pt2;
        double a = cos(theta), b = sin(theta);
        double x0 = a * rho, y0 = b * rho;
        pt1.x = cvRound(x0 + 1000 * (-b));
        pt1.y = cvRound(y0 + 1000 * (a));
        pt2.x = cvRound(x0 - 1000 * (-b));
        pt2.y = cvRound(y0 - 1000 * (a));
        line(rgbImage, pt1, pt2, Scalar(0, 0, 255), 3, LINE_AA);  // Draw the line in green

        // Write the points to the file
        file << pt1.x << " " << pt1.y << " " << pt2.x << " " << pt2.y << endl;

        // Calculate the middle point of the line
        Point midPoint;
        midPoint.x = (pt1.x + pt2.x) / 2;
        midPoint.y = (pt1.y + pt2.y) / 2;
        points.push_back(midPoint);
    }

    // Calculate the average x position of all middle points to determine the central row
    int sumX = 0;
    for (const auto& point : points) {
        sumX += point.x;
    }
    int avgX = sumX / points.size();

    // Draw the central line in red
    //line(rgbImage, Point(avgX, 0), Point(avgX, edgeDetectedImage.rows), Scalar(0, 0, 255), 3, LINE_AA);

    // Save the result
    imwrite("r3d.jpg", rgbImage);

    // Close the file
    file.close();

    // Display the result
    namedWindow("Detected Lines", WINDOW_NORMAL);
    imshow("Detected Lines", rgbImage);
    waitKey(0);

    return 0;
}



==> CODES/hsv.cpp <==
#include <opencv2/opencv.hpp>
#include <iostream>

using namespace cv;
using namespace std;

int main( int argc, char** argv )
{
string path = "r3a.jpg";
	Mat img = imread(path);
	Mat imgHSV, mask;
	int hmin = 0, smin = 110, vmin = 153;
	int hmax = 19, smax = 240, vmax = 255;
	cvtColor(img, imgHSV, COLOR_BGR2HSV);

	namedWindow("Trackbars", (640, 200));
        
	createTrackbar("Hue Min", "Trackbars", &hmin, 179);
	createTrackbar("Hue Max", "Trackbars", &hmax, 179);
	createTrackbar("Sat Min", "Trackbars", &smin, 255);
	createTrackbar("Sat Max", "Trackbars", &smax, 255);
	createTrackbar("Val Min", "Trackbars", &vmin, 255);
	createTrackbar("Val Max", "Trackbars", &vmax, 255);

	while (true) {

		Scalar lower(hmin, smin, vmin);
		Scalar upper(hmax, smax, vmax);
		inRange(imgHSV, lower, upper, mask);

		imshow("Image Mask", mask);
		waitKey(1);
	}
}
//g++ -o hsv hsv.cpp `pkg-config --cflags --libs opencv4`



==> CODES/hsv2.cpp <==
#include <opencv2/opencv.hpp>
#include <iostream>

using namespace cv;
using namespace std;

int main( int argc, char** argv )
{
string path = "r3a.jpg";
	Mat img = imread(path);
	Mat imgHSV, mask;
	int hmin = 24, smin = 117, vmin = 97;
	int hmax = 179, smax = 189, vmax = 255;
	cvtColor(img, imgHSV, COLOR_BGR2HSV);

		Scalar lower(hmin, smin, vmin);
		Scalar upper(hmax, smax, vmax);
		inRange(imgHSV, lower, upper, mask);

		imwrite("r3b.jpg", mask);
		waitKey(1);
	
}


==> CODES/new.cpp <==
#include <opencv2/highgui.hpp>
#include <iostream>
int main( int argc, char** argv )
{
    cv::Mat image;
    image = cv::imread("lena.png",cv::IMREAD_COLOR);
    if(! image.data)
        {
            std::cout<<"Could not open file" << std::endl;
            return -1;
        }    cv::namedWindow("namba image", cv::WINDOW_AUTOSIZE);
    cv::imshow("namba image", image);
    cv::waitKey(0);
    return 0;
}
//g++ new.cpp -o new_output `pkg-config --cflags --libs opencv4`//


==> CODES/resize.cpp <==
#include <opencv2/opencv.hpp>
#include <iostream>

using namespace cv;
using namespace std;

int main() {
    // Load the image
    Mat image = imread("r2.jpg");

    if (image.empty()) {
        cout << "Could not open or find the image" << endl;
        return -1;
    }

    // Print the original image size
    cout << "Original image size: " << image.size() << endl;

    // Calculate the new size
    Size newSize(821,582);

    // Resize the image
    Mat resizedImage;
    resize(image, resizedImage, newSize);

    // Print the resized image size
    cout << "Resized image size: " << resizedImage.size() << endl;

    // Save the resized image
    string outputPath = "r2a.jpg";
    bool isSuccess = imwrite(outputPath, resizedImage);

    if (isSuccess) {
        cout << "Resized image saved successfully at " << outputPath << endl;
    } else {
        cout << "Failed to save the resized image" << endl;
        return -1;
    }

    // Display the original and resized images
    namedWindow("Original Image", WINDOW_NORMAL);
    imshow("Original Image", image);

    namedWindow("Resized Image", WINDOW_NORMAL);
    imshow("Resized Image", resizedImage);

    // Wait indefinitely until the user presses a key
    waitKey(0);

    return 0;
}

//g++ -o resize resize.cpp `pkg-config --cflags --libs opencv4`




==> CODES/rotate.cpp <==
#include <opencv2/opencv.hpp>
#include <iostream>

using namespace cv;
using namespace std;

void rotateAndSave(const Mat& src, int angle, const string& outputPath) {
    Mat dst;
    switch (angle) {
        case 90:
            transpose(src, dst);
            flip(dst, dst, 1);
            break;
        case 180:
            flip(src, dst, -1);
            break;
        case 270:
            transpose(src, dst);
            flip(dst, dst, 0);
            break;
        default:
            dst = src.clone();
            break;
    }
    imwrite(outputPath, dst);
}

int main() {
    // Path to the original image
    string imagePath = "IMG20240316160617.jpg";

    // Load the original image
    Mat image = imread(imagePath);

    if (image.empty()) {
        cout << "Could not open or find the image!" << endl;
        return -1;
    }

    // Paths to save the rotated images
    string outputPath90 = "a90.jpg";
    string outputPath180 = "a180.jpg";
    string outputPath270 = "a270.jpg";

    // Rotate and save the images
    rotateAndSave(image, 90, outputPath90);
    rotateAndSave(image, 180, outputPath180);
    rotateAndSave(image, 270, outputPath270);

    cout << "Images saved successfully!" << endl;

    return 0;
}

//g++ -o rotate rotate.cpp `pkg-config --cflags --libs opencv4`//


